Complexity of trust-region methods in the presence of unbounded Hessian approximations

We extend traditional complexity analyses of trust-region methods for unconstrained, possibly nonconvex, optimization. Whereas most complexity analyses assume uniform boundedness of the model Hessians, we work with potentially unbounded model Hessians. Boundedness is not guaranteed in practical implementations, in particular ones based on quasi-Newton updates such as PSB, BFGS and SR1. We examine two regimes of Hessian growth: one bounded by a power of the number of successful iterations, and one bounded by a power of the number of iterations. This allows us to formalize and address the intuition of Powell [IMA J. Numer. Ana. 30(1):289-301,2010], who studied convergence under a special case of our assumptions, but whose proof contained complexity arguments. Specifically, for \(0 \leq p < 1\), we establish sharp \(O([(1-p)\epsilon^{-2}]^{1/(1-p)})\) evaluation complexity to find an \(\epsilon\)-stationary point when model Hessians are \(O(|\mathcal{S}_{k-1}|^p)\), where \(|\mathcal{S}_{k-1}|\) is the number of iterations where the step was accepted, up to iteration \(k-1\). For \(p = 1\), which is the case studied by Powell, we establish a sharp \(O(\exp(c_1\epsilon^{-2}))\) evaluation complexity for a certain constant \(c_1 > 0\). This is far better than the double exponential bound that \citet{powell-2010} suspected, and is far worse than other bounds surmised elsewhere in the literature. We establish similar sharp bounds when model Hessians are \(O(k^p)\), where \(k\) is the iteration counter, for \(0 \leq p < 1\). When \(p = 1\), the complexity bound depends on the parameters of the family, but reduces to \(O((1 - \log(\epsilon))\exp(c_2\epsilon^{-2}))\) for a certain constant \(c_2 > 0\) for the special case of the standard trust-region method. As special cases, we derive novel complexity bounds for (strongly) convex objectives under the same growth assumptions.

==> Figures/plot-unbounded-hess.jl <==
"""
This implementation has been directly adapted from the original implementation in the paper "Complexity of trust-region methods with unbounded Hessian approximations for smooth and nonsmooth optimization" by Leconte G. and Orban D. (2023).
The link to the original code is:
https://github.com/geoffroyleconte/docGL/blob/master/regularized-opt/test-unbounded-hess.jl
"""


using LinearAlgebra
using Plots


function plot_(p)
    ϵ = 0.5
    if p == 1
      kϵ = Int(floor(exp(ϵ^(-2 ))))
    else
      kϵ = Int(floor(ϵ^(-2 / (1 - p))))
    end

    K = 0:kϵ # K[k] = k - 1
    w(k) = (kϵ - k) / kϵ 
    G = [- ϵ * (1 + w(k)) for k in K] # G[k] = g_(k-1)
    g0 = -2 * ϵ
    G[1] = g0
    S = [-1 / k^p * G[k+1] for k in K] # S[k] = s_(k-1)
    S[1] = -g0
    X = similar(S) # X[k] = x_(k-1)
    X[1] = 0.0
    for k=1:kϵ
      X[k+1] = X[k] + S[k]
    end
    f0 = 8 * ϵ^2 + 4.0
    F = zeros(kϵ + 1) # F[k] = f_(k-1)
    F[1] = f0
    for k=1:kϵ
      F[k+1] = F[k] + G[k] * S[k] 
    end
    s_m1 = 100 * abs(g0)

    A = [1.0 1.0;
        2.0 3.0]
    As = copy(A)
    rhs = zeros(2)
    # π (τ) = ∑²ᵖ⁺¹ cᵢ τⁱ
    # cᵢ = f₀⁽ⁱ⁾ / i!  pour i ∈ [ 0 : p]
    C = [zeros(4) for k in K] # C[k] = coeffs π_(k-1) sur [x_(k-1); x_k]
    for k=1:kϵ
      C[k][1] = F[k]
      C[k][2] = G[k]
      sk = S[k]
      As[1, 1] = A[1, 1] * sk^2
      As[1, 2] = A[1, 2] * sk^3
      As[2, 1] = A[2, 1] * sk
      As[2, 2] = A[2, 2] * sk^2
      rhs[2] = G[k+1] - G[k]
      c23 = As \ rhs
      C[k][3] = c23[1]
      C[k][4] = c23[2]
    end
    # coef [-1; 0]
    c_m1 = zeros(4)
    c_m1[1] = f0
    As[1, 1] = A[1, 1] * s_m1^2
    As[1, 2] = A[1, 2] * s_m1^3
    As[2, 1] = A[2, 1] * s_m1
    As[2, 2] = A[2, 2] * s_m1^2
    rhs[2] = G[1]
    c23 = As \ rhs
    c_m1[3] = c23[1]
    c_m1[4] = c23[2]
    # coef [kϵ; kϵ + 1]
    C[kϵ+1][1] = F[kϵ+1]
    C[kϵ+1][2] = G[kϵ+1]
    sk = S[kϵ+1]
    As[1, 1] = A[1, 1] * sk^2
    As[1, 2] = A[1, 2] * sk^3
    As[2, 1] = A[2, 1] * sk
    As[2, 2] = A[2, 2] * sk^2
    rhs[2] = - G[kϵ+1]
    c23 = As \ rhs
    C[kϵ+1][3] = c23[1]
    C[kϵ+1][4] = c23[2]

    function f(x)
      k = findfirst(xk -> xk ≥ x, X) # k tel que x ∈ [X[k-1]; X[k]] soit x ∈ [x_(k-2); x_(k-1)]
      if k === nothing
        Ci = C[kϵ+1]
        τ = x - X[kϵ+1]
      elseif k == 1
        if x < -s_m1
          return F[1]
        else
          Ci = c_m1
          τ = x + s_m1
        end
      else
        Ci = C[k-1]
        τ = x - X[k-1]
      end
      return Ci[1] + Ci[2] * τ + Ci[3] * τ^2 + Ci[4] * τ^3
    end

    function g(x)
      k = findfirst(xk -> xk ≥ x, X)
      if k === nothing
        Ci = C[kϵ+1]
        τ = x - X[kϵ+1]
      elseif k == 1
        if x[1] < -s_m1
          return 0.0
        else
          Ci = c_m1
          τ = x + s_m1
        end
      else
        Ci = C[k-1]
        τ = x - X[k-1]
      end
      return Ci[2] + 2 * Ci[3] * τ + 3 * Ci[4] * τ^2
    end

    absc = X[1]:0.01:X[end]
    Y = f.(absc)
    Z = g.(absc)

  return absc, Y, Z
end

# Elements of the plot for p = 0, 1, 0.5 respectively
absc_0, Y_0, Z_0 = plot_(0) 
absc_1, Y_1, Z_1 = plot_(1)
absc_h, Y_h, Z_h = plot_(0.5) 

# p_0_f denotes the plot for f(x) when p = 0
# p_0_g denotes the plot for f'(x) when p = 0 ...

p_0_f = Plots.plot(absc_0, Y_0,  xlabel = "x",  title = "f(x)", legend = false)
plot!(size=(400,400))
savefig(p_0_f, "f-plot-0-final.pdf")

p_1_f = Plots.plot(absc_1, Y_1,  xlabel = "x",  title = "f(x)", legend = false)
plot!(size=(400,400))
savefig(p_1_f, "f-plot-1-final.pdf")

p_h_f = Plots.plot(absc_h, Y_h,  xlabel = "x",  title = "f(x)", legend = false)
plot!(size=(400,400))
savefig(p_h_f, "f-plot-h-final.pdf")

p_0_g = Plots.plot(absc_0, Z_0,  xlabel = "x",  title = "f'(x)", legend = false)
plot!(size=(400,400))
savefig(p_0_g, "g-plot-0-final.pdf")

p_1_g = Plots.plot(absc_1, Z_1,  xlabel = "x",  title = "f'(x)", legend = false)
plot!(size=(400,400))
savefig(p_1_g, "g-plot-1-final.pdf")

p_h_g = Plots.plot(absc_h, Z_h,  xlabel = "x",  title = "f'(x)", legend = false)
plot!(size=(400,400))
savefig(p_h_g, "g-plot-h-final.pdf")

